Extension of the Partial Integral Equation Representation to GPDE Input-Output Systems

It has been shown that the existence of a Partial Integral Equation (PIE) representation of a Partial Differential Equation (PDE) simplifies many numerical aspects of analysis, simulation, and optimal control. However, the PIE representation has not previously been extended to many of the complex, higher-order PDEs such as may be encountered in speculative or data-based models. In this paper, we propose PIE representations for a large class of such PDE models, including higher-order derivatives, boundary-valued inputs, and coupling with Ordinary Differential Equations. The main technical contribution which enables this extension is a generalization of Cauchy's rule for repeated integration. The process of conversion of a complex PDE model to a PIE is simplified through a PDE modeling interface in the open-source software PIETOOLS. Several numerical tests and illustrations are used to demonstrate the results.

==> figures/nonlocal_pde_sim_code.m <==
pvar s t theta;
x = state('pde'); wa = state('in'); wb=state('in');
pde = sys();
eqns = [diff(x,t)==diff(x,s,2)+x+wb; subs(x,s,0)==int(x,s,[0,1])+wa;
             subs(x,s,1)==0];
pde = addequation(pde, eqns);
pie  = convert(pde);
%%
syms sx st;
opts.N = 8;
opts.tf = 5;
opts.plot = 'no';
inp.w = [sin(st)/(st+eps), cos(2*st)*exp(-st)]; 
inp.ic.PDE = 0;
[solution, grid] = PIESIM(pde,opts,inp);
%%
tval = solution.timedep.dtime;
phi2 = reshape(solution.timedep.pde(:,1,:),opts.N+1,[]);
wval=subs(inp.w,st,tval);

% Plots of open-loop system.
figure(1);
surf(tval,grid.phys,phi2,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$|\dot{\mathbf{x}}(t,s)|$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
title('Open loop zero-initial condition response with $w(t)=[sin(t), e^{-5t}]$','Interpreter','latex','FontSize',15);

==> figures/reactdiff_LPI_boundarycontrol_ode.m <==
clc; clear;
pvar s t theta;
x = state('ode'); X = state('pde'); u = state('in'); z = state('out',2); y = state('out');
w = state('in'); lam = 5;
pde_w = sys(); % with control

% dot x(t) = - x(t) + u(t)
% dot X(t,s) = lambda*X(t,s) + d^2 X(t,s) + w(t,s)
% X(t,0) = 0, dX(t,1)=x(t)


eqns_w_control = [diff(x,t)==-x+u;   
    diff(X,t)==lam*X+diff(X,s,2)+w;
    z==[x;int(X,s,[0,1])];
    subs(X,s,0)==0;subs(diff(X,s),s,1)==x];
pde_w = addequation(pde_w,eqns_w_control);
pde_w = setControl(pde_w,u);
pie_w = convert(pde_w,'pie');
%% Find optimal control
% st = lpisettings('custom');
n_or = 2;
st = settings_PIETOOLS_custom(n_or);
st = lpisettings('heavy');
st.sos_opts.solver = 'mosek';
% st.options2.d0 = 4;
% st.options3.d0 = 4;

% st.ddZ=[8,8,8];

st.eppos = 0;
st.eppos2 = 0e-2;      
st.epneg = 0;

tic;
[prog,K,gam,P,Z] = lpisolve(pie_w,st,'hinf-controller');
t=toc;
%% reduce polynomial degrees
figure;
Nmx = 5;
XX = linspace(0,1,1000);
YY = double(subs(K.Q1,s,XX));
p = polyfit(XX,YY,Nmx);
KnewQ1 = p(end:-1:1)*monomials(s,0:Nmx);
plot(XX,YY,'-x'); hold on;
plot(XX,double(subs(KnewQ1,s,XX))); hold off;
%% Verify closed loop gain
Knew = K;
Knew.Q1 = KnewQ1;
pie_cl = closedLoopPIE(pie_w,Knew);
pie_cl.dim = 1;
st = lpisettings('veryheavy');
% st = settings_PIETOOLS_custom(3);
st.sos_opts.solver = 'mosek';
st.eppos = 0;
st.eppos2 = 0e-2;   st.epneg=0;
[prog,P] = lpisolve(pie_cl,st,'l2gain');
%% Simulate
syms st;
opts.tf = 10;
opts.dt = 0.01;
opts.N = 8;
opts.plot = 'no';
inp.w = sin(5*st)*exp(-st);
inp.ic.ODE = 0; inp.ic.PDE = 0;
[sol_ol,grid] = PIESIM(pie_w.params,opts,inp,[0,0,1]);
opts.tf = 200;
opts.dt = 2;
[sol_cl,grid] = PIESIM(pie_cl,opts,inp,[0,0,1]);

%% Extract actual solution at each time step and defining discretized variables.
tval_ol =sol_ol.timedep.dtime;
tval = sol_cl.timedep.dtime;
pde_ol = reshape(sol_ol.timedep.pde(:,1,:),opts.N+1,[]);
pde_cl = reshape(sol_cl.timedep.pde(:,1,:),opts.N+1,[]);
z_ol =sol_ol.timedep.regulated;
z_cl =sol_cl.timedep.regulated;
wval=double(subs(inp.w,st,tval));

% Plots of open-loop system.
figure(1);
subplot(1,2,1);
surf(tval_ol,grid.phys,pde_ol,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
title('Open loop zero-state response','Interpreter','latex','FontSize',15);
subplot(1,2,2);
surf(tval,grid.phys,pde_cl,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
title('Closed loop zero-state response','Interpreter','latex','FontSize',15);

figure(2);
plot(tval,wval,'k-.',tval,z_cl(1,:),'r',tval,z_cl(2,:),'g','LineWidth',2)
grid on
box on
set(gcf, 'Color', 'w');
legend('$w(t)$','$z_1(t)=\int \mathbf{x}(t,s)ds$','$z_2(t) = u(t)$','Interpreter','latex','FontSize',15)
xlabel('$t$','FontSize',15,'Interpreter','latex');    
ylabel('$z(t)$','FontSize',15,'Interpreter','latex');
title('Closed loop zero-state output','Interpreter','latex','FontSize',15);
%%
measure_norm = sqrt(trapz(tval,sum(z_cl.^2,1)))/sqrt(trapz(tval,wval.^2))

